SmartTrack: Efficient Predictive Race Detection

Widely used data race detectors, including the state-of-the-art FastTrack algorithm, incur performance costs that are acceptable for regular in-house testing, but miss races detectable from the analyzed execution. Predictive analyses detect more data races in an analyzed execution than FastTrack detects, but at significantly higher performance cost. This paper presents SmartTrack, an algorithm that optimizes predictive race detection analyses, including two analyses from prior work and a new analysis introduced in this paper. SmartTrack's algorithm incorporates two main optimizations: (1) epoch and ownership optimizations from prior work, applied to predictive analysis for the first time; and (2) novel conflicting critical section optimizations introduced by this paper. Our evaluation shows that SmartTrack achieves performance competitive with FastTrack-a qualitative improvement in the state of the art for data race detection.

==> figs/layered_memory_hbNorm_ci.py <==
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['eps.fonttype'] = 42

plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = [r'\usepackage{sansmath}', r'\sansmath']
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = 'Helvetica'

# Plot data
raw_data = {'Analysis': ['avrora', 'batik', 'h2', 'jython', 'luindex', 'lusearch', 'pmd', 'sunflow', 'tomcat', 'xalan', 'geomean'],
	'UNOPTwcp': [20, 8.2, 20, 3, 13, 2.1, 7.2, 10, 15, 10, 8.9],
	'UNOPTdc': [8.5, 7.4, 18, 2.6, 9.4, 1.4, 4.7, 4.3, 10, 9, 6.1],
	'UNOPTwdc': [7.6, 7.2, 20, 2.3, 9.4, 1.3, 4.8, 4.5, 10, 8.5, 6],
	'FTOwcp': [2.7, 2.5, 13, 1.8, 4.5, 1, 1.1, 1.1, 2.5, 5.6, 2.6],
	'FTOdc': [2.7, 2.5, 13, 1.8, 4.5, 1, 1.1, 1.1, 2.8, 5.2, 2.6],
	'FTOwdc': [2, 2.5, 13, 1.2, 4.5, 1.1, 1.1, 1.1, 1.3, 5.2, 2.2],
	'STwcp': [1.8, 1.2, 1.6, 1.5, 1.4, 1, 1.1, 1.8, 2.2, 2.2, 1.5],
	'STdc': [1.8, 1.1, 1.6, 1.6, 1.4, 1, 1, 1.8, 2.8, 2.1, 1.6],
	'STwdc': [1.1, 1.1, 1.5, 1.1, 1.4, 1.1, 1, 1.8, 1.3, 1.4, 1.3]}
df = pd.DataFrame(raw_data, columns = ['Analysis', 'UNOPTwcp', 'UNOPTdc', 'UNOPTwdc', 'FTOwcp', 'FTOdc', 'FTOwdc', 'STwcp', 'STdc', 'STwdc'])
df

# Setting the positions and width for the bars
pos = list(range(len(df['UNOPTwcp']))) 
width = 0.17

raw_data_ci = {'Analysis': ['avrora', 'batik', 'h2', 'jython', 'luindex', 'lusearch', 'pmd', 'sunflow', 'tomcat', 'xalan', 'geomean'],
	'UNOPTwcp': [0.24, 0.13, 0.48, 0.19, 0.23, 0.11, 0.19, 0.31, 0.94, 0.28, float('NaN')],
	'UNOPTdc': [0.15, 0.54, 0.88, 0.15, 0.14, 0.074, 0.07, 0.28, 0.69, 0.27, float('NaN')],
	'UNOPTwdc': [0.26, 0.49, 0.91, 0.15, 0.13, 0.069, 0.039, 0.071, 1.2, 0.29, float('NaN')],
	'FTOwcp': [0.034, 0.02, 0.77, 0.096, 0.085, 0.054, 0.046, 0.007, 0.18, 0.26, float('NaN')],
	'FTOdc': [0.038, 0.025, 0.88, 0.11, 0.084, 0.054, 0.056, 0.0088, 0.22, 0.17, float('NaN')], 
	'FTOwdc': [0.034, 0.063, 0.52, 0.056, 0.075, 0.076, 0.047, 0.0047, 0.099, 0.23, float('NaN')],
	'STwcp': [0.023, 0.019, 0.036, 0.07, 0.029, 0.041, 0.04, 0.0097, 0.24, 0.041, float('NaN')],
	'STdc': [0.024, 0.02, 0.064, 0.094, 0.021, 0.074, 0.064, 0.0091, 0.15, 0.016, float('NaN')],
	'STwdc': [0.026, 0.012, 0.051, 0.084, 0.023, 0.07, 0.065, 0.0094, 0.098, 0.018, float('NaN')]}
df_ci = pd.DataFrame(raw_data_ci, columns = ['Analysis', 'UNOPTwcp', 'UNOPTdc', 'UNOPTwdc', 'FTOwcp', 'FTOdc', 'FTOwdc', 'STwcp', 'STdc', 'STwdc'])
df_ci

ci_thick = 2#1.5
ci_topbot_width = 3
ci_topbot_thick = 2#1.5
ci_kw = dict(lw=ci_thick, capsize=ci_topbot_width, capthick=ci_topbot_thick)

# Plotting the bars
fig, ax = plt.subplots(figsize=(10,5))

new_width=0.5
# Create a bar with WCP data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = -1
plt.bar([i+(group)*width for i in pos], df['UNOPTwcp'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTwcp'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+new_width)*width for i in pos], df['FTOwcp'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOwcp'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(2*new_width))*width for i in pos], df['STwcp'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STwcp'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTwcp']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. - 0.04, -1.5,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Create a bar with DC data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = 0
plt.bar([i+(group+new_width)*width for i in pos], df['UNOPTdc'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTdc'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+(2*new_width))*width for i in pos], df['FTOdc'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOdc'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(3*new_width))*width for i in pos], df['STdc'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STdc'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTdc']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. + 0.04, -1.2,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Create a bar with WDC data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = 1
plt.bar([i+(group+(2*new_width))*width for i in pos], df['UNOPTwdc'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTwdc'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+(3*new_width))*width for i in pos], df['FTOwdc'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOwdc'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(4*new_width))*width for i in pos], df['STwdc'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STwdc'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTwdc']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. + 0.08, -1.6,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Set the y axis label
ax.set_ylabel('Memory usage normalized to FTO-HB execution', fontsize=22)

# Set the plot's title
#ax.set_title('')

# Set the position of the x ticks
ax.set_xticks([p + 1 * width for p in pos])

# Set the labels for the x ticks
ax.set_xticklabels('')
#ax.set_xticklabels(df['Analysis'], fontsize=22)
#ax.tick_params(axis='x', which='major', pad=26)

# Setting the x-axis and y-axis limits
plt.xlim(min(pos)-width*2, max(pos)+width*4)
plt.ylim([0, 2+max(max(df['UNOPTwcp']), max(df['UNOPTdc']), max(df['UNOPTwdc']))])

plt.yticks(np.arange(0, 2+max(max(df['UNOPTwcp']), max(df['UNOPTdc']), max(df['UNOPTwdc'])), 1), fontsize=22)

# Set the benchmark x axis labels
benchmark_label = ['avrora','batik','h2','jython','luindex','lusearch','pmd','sunflow','tomcat','xalan','geomean']
labels = ax.set_xticklabels(benchmark_label, fontsize=22)
for i, label in enumerate(labels):
	label.set_y(label.get_position()[1] - 0.06)

# Adding the legend and showing the plot
plt.legend(['Unopt-', 'FTO-', 'SmartTrack-'], loc='best', prop={'size':22})
#plt.grid()

#Separate bench from geomean
plt.axvline(x=9.65, c='k')

#plt.tight_layout()
plt.subplots_adjust(left=0.05, bottom=0.095, right=0.997, top=0.995, wspace=None, hspace=None)

mng = plt.get_current_fig_manager()
mng.resize(*mng.window.maxsize())

fig = plt.gcf()
fig.set_size_inches((18,10), forward=False)
fig.savefig('memory_hbnorm_ci.pdf', format='pdf', dpi=600)
#fig.savefig('memory_hbnorm_ci.eps', format='eps', dpi=1000)
#plt.show()


==> figs/layered_runtime_hbNorm_ci.py <==
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['eps.fonttype'] = 42

plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = [r'\usepackage{sansmath}', r'\sansmath']
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = 'Helvetica'

# Plot data
raw_data = {'Analysis': ['avrora', 'batik', 'h2', 'jython', 'luindex', 'lusearch', 'pmd', 'sunflow', 'tomcat', 'xalan', 'geomean'],
	'UNOPTwcp': [5.5, 3, 10, 4.2, 6.4, 3.5, 3.1, 5, 4.4, 12, 5.1],
	'UNOPTdc': [5.1, 2.6, 10, 3.1, 5.5, 2.4, 2.6, 4.9, 4.2, 11, 4.5],
	'UNOPTwdc': [4.5, 2.5, 9.4, 2.8, 5.4, 2.6, 2.5, 4.2, 2.8, 9.4, 4],
	'FTOwcp': [2, 1.7, 6.7, 1.3, 2.9, 1.3, 1.1, 1.1, 1.8, 7.7, 2.1],
	'FTOdc': [2, 1.7, 6.7, 1.3, 2.9, 1.4, 1, 1.1, 2, 7.8, 2.1],
	'FTOwdc': [1.6, 1.7, 6.3, 1.1, 2.8, 1.2, 1, 1.1, 1.1, 7.2, 1.8],
	'STwcp': [1.5, 1.1, 1.3, 1.4, 1.1, 1.2, 1, 1, 1.8, 2.1, 1.3],
	'STdc': [1.6, 1, 1.2, 1.3, 1.1, 1.3, 1, 1, 2.1, 2.4, 1.4],
	'STwdc': [1.1, 1, 1.2, 1.1, 1.1, 1.1, 1, 1, 1.1, 1.2, 1.1]}
df = pd.DataFrame(raw_data, columns = ['Analysis', 'UNOPTwcp', 'UNOPTdc', 'UNOPTwdc', 'FTOwcp', 'FTOdc', 'FTOwdc', 'STwcp', 'STdc', 'STwdc'])
df

# Setting the positions and width for the bars
pos = list(range(len(df['UNOPTwcp']))) 
width = 0.17

raw_data_ci = {'Analysis': ['avrora', 'batik', 'h2', 'jython', 'luindex', 'lusearch', 'pmd', 'sunflow', 'tomcat', 'xalan', 'geomean'],
	'UNOPTwcp': [0.11, 0.063, 0.5, 0.084, 0.16, 0.58, 0.13, 0.18, 0.32, 1.1, float('NaN')],
	'UNOPTdc': [0.12, 0.064, 0.79, 0.066, 0.14, 0.088, 0.16, 1, 0.16, 0.5, float('NaN')],
	'UNOPTwdc': [0.12, 0.067, 0.68, 0.042, 0.15, 0.3, 0.098, 0.13, 0.13, 0.28, float('NaN')],
	'FTOwcp': [0.045, 0.039, 0.52, 0.023, 0.059, 0.057, 0.038, 0.062, 0.11, 0.31, float('NaN')],
	'FTOdc': [0.045, 0.045, 0.77, 0.039, 0.055, 0.074, 0.037, 0.055, 0.081, 0.41, float('NaN')],
	'FTOwdc': [0.043, 0.047, 0.72, 0.025, 0.042, 0.064, 0.018, 0.051, 0.084, 0.035, float('NaN')],
	'STwcp': [0.036, 0.029, 0.034, 0.02, 0.016, 0.051, 0.037, 0.042, 0.078, 0.098, float('NaN')],
	'STdc': [0.036, 0.034, 0.032, 0.04, 0.018, 0.071, 0.029, 0.059, 0.091, 0.11, float('NaN')],
	'STwdc': [0.025, 0.026, 0.048, 0.022, 0.026, 0.042, 0.044, 0.034, 0.08, 0.032, float('NaN')]}
df_ci = pd.DataFrame(raw_data_ci, columns = ['Analysis', 'UNOPTwcp', 'UNOPTdc', 'UNOPTwdc', 'FTOwcp', 'FTOdc', 'FTOwdc', 'STwcp', 'STdc', 'STwdc'])
df_ci

ci_thick = 2#1.5
ci_topbot_width = 3
ci_topbot_thick = 2#1.5
ci_kw = dict(lw=ci_thick, capsize=ci_topbot_width, capthick=ci_topbot_thick)

# Plotting the bars
fig, ax = plt.subplots(figsize=(10,5))

new_width = 0.5
# Create a bar with WCP data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = -1
plt.bar([i+(group)*width for i in pos], df['UNOPTwcp'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTwcp'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+new_width)*width for i in pos], df['FTOwcp'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOwcp'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(2*new_width))*width for i in pos], df['STwcp'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STwcp'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTwcp']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. - 0.04, -1,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Create a bar with DC data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = 0
plt.bar([i+(group+new_width)*width for i in pos], df['UNOPTdc'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTdc'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+(2*new_width))*width for i in pos], df['FTOdc'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOdc'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(3*new_width))*width for i in pos], df['STdc'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STdc'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTdc']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. + 0.04, -0.8,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Create a bar with WDC data,
# in position pos + some width buffer,
# Unopt bar contains FTO (left side) and ST (right side) bars
group = 1
plt.bar([i+(group+(2*new_width))*width for i in pos], df['UNOPTwdc'], 
        width=new_width*width, color='white', edgecolor='black', yerr=df_ci['UNOPTwdc'], error_kw=ci_kw, hatch='', label='Unopt')
plt.bar([i+(group+(3*new_width))*width for i in pos], df['FTOwdc'], 
        width=new_width*width, color='dimgray', edgecolor='black', yerr=df_ci['FTOwdc'], error_kw=ci_kw, hatch='///', label='FTO')
plt.bar([i+(group+(4*new_width))*width for i in pos], df['STwdc'], 
        width=new_width*width, color='lightgray', edgecolor='black', yerr=df_ci['STwdc'], error_kw=ci_kw, hatch='\\\\\\', label='ST')

# Analysis labels below bars
get_x = -1
Relation = ['WCP', 'DC', 'WDC']
for rect in df['UNOPTwdc']:
    height = rect
    ax.text((get_x+1)+group*width + width/2. + 0.08, -1.1,
            Relation[group+1],
            ha='center', va='bottom', fontsize=18, rotation=45)
    get_x = get_x + 1

# Set the y axis label
ax.set_ylabel('Run time normalized to FTO-HB execution', fontsize=22)

# Set the plot's title
#ax.set_title('')

# Set the position of the x ticks
ax.set_xticks([p + 1 * width for p in pos])

# Set the labels for the x ticks
ax.set_xticklabels('')
#ax.set_xticklabels(df['Analysis'], fontsize=22)
#ax.tick_params(axis='x', which='major', pad=26)

# Setting the x-axis and y-axis limits
plt.xlim(min(pos)-width*2, max(pos)+width*4)
plt.ylim([0, 2+max(max(df['UNOPTwcp']), max(df['UNOPTdc']), max(df['UNOPTwdc']))])

plt.yticks(np.arange(0, 2+max(max(df['UNOPTwcp']), max(df['UNOPTdc']), max(df['UNOPTwdc'])), 1), fontsize=22)

# Set the benchmark x axis labels
benchmark_label = ['avrora','batik','h2','jython','luindex','lusearch','pmd','sunflow','tomcat','xalan','geomean']
labels = ax.set_xticklabels(benchmark_label, fontsize=22)
for i, label in enumerate(labels):
	label.set_y(label.get_position()[1] - 0.075)

# Adding the legend and showing the plot
plt.legend(['Unopt-', 'FTO-', 'SmartTrack-'], loc='best', prop={'size':22})
#plt.grid()

#Separate bench from geomean
plt.axvline(x=9.65, c='k')

plt.subplots_adjust(left=0.05, bottom=0.1111, right=0.997, top=0.995, wspace=None, hspace=None)

mng = plt.get_current_fig_manager()
mng.resize(*mng.window.maxsize())

fig = plt.gcf()
fig.set_size_inches((18,10), forward=False)
fig.savefig('runtime_hbnorm_ci.pdf', format='pdf', dpi=600)
#fig.savefig('runtime_hbnorm_ci.eps', format='eps', dpi=1000)
plt.show()

